Efficient Maximum-Likelihood Inference For The Isolation-With-Initial-Migration Model With Potentially Asymmetric Gene Flow

The isolation-with-migration (IM) model is a common tool to make inferences about the presence of gene flow during speciation, using polymorphism data. However, Becquet and Przeworski (2009) report that the parameter estimates obtained by fitting the IM model are very sensitive to the model's assumptions, including the assumption of constant gene flow until the present. This paper is concerned with the isolation-with-initial-migration (IIM) model of Wilkinson-Herbots (2012), which drops precisely this assumption. In the IIM model, one ancestral population divides into two descendant subpopulations, between which there is an initial period of gene flow and a subsequent period of isolation. We derive a fast method of fitting an extended version of the IIM model, which allows for asymmetric gene flow and unequal subpopulation sizes. This is a maximum-likelihood method, applicable to observations on the number of different sites between pairs of DNA sequences from a large number of independent loci. In addition to obtaining parameter estimates, our method can also be used to distinguish between alternative models representing different evolutionary cenarios, by means of likelihood ratio tests. We illustrate the procedure on pairs of Drosophila sequences from approximately 30,000 loci. The computing time needed to fit the most complex version of the model to this data set is only a couple of minutes. The code to fit the IIM model can be found in the supplementary files of this paper.

==> IIM paper/anc/likelihood_func.R <==
### NEGATED LOG-LIKELIHOOD FUNCTIONS 


### MODELS IN FIGURE 4


# "ISO" 

negll.iso.1<-function(params){

a<-params[1]/params[2]
theta<-params[2]
b<-params[3]/theta
tau<-params[4]/theta


R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)

loglike1<-log(((theta*R1[1,])^X1[1,])/				
((1+theta*R1[1,])^(X1[1,]+1))*							
(1-ppois(X1[1,],tau*(1+theta*R1[1,])))+  	
exp(-tau*(1+theta*R1[1,]))*
(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp(tau*(1/a+theta*R1[1,]))*ppois(X1[1,],tau*(1/a+theta*R1[1,])))

loglike2<-log(((b*theta*R2[1,])^X2[1,])/				
((1+b*theta*R2[1,])^(X2[1,]+1))*							
(1-ppois(X2[1,],tau*(1/b+theta*R2[1,])))+  	
exp(-tau*(1/b+theta*R2[1,]))*
(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp(tau*(1/a+theta*R2[1,]))*ppois(X2[1,],tau*(1/a+theta*R2[1,])))

loglike3<-log(exp(-tau*theta*R3[1,])*			
(a*theta*R3[1,])^X3[1,]/(1+a*theta*R3[1,])^(X3[1,]+1)*exp(tau*(1/a+theta*R3[1,]))*ppois(X3[1,],tau*(1/a+theta*R3[1,])))

-sum(c(loglike1,loglike2,loglike3))
}


# "IM1" 

negll.IM.1<-function(params){

a<-params[1]/params[2]
theta<-params[2]
b<-params[3]/theta
tau<-params[4]/theta
M<-vector(length=2,mode="numeric")
M[1]<-params[5]
M[2]<-params[6]




if (M[1]>0 & M[2]>0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)

Qt<-matrix(ncol=4,nrow=4)
Qt[,1]<-c(-(1+M[1]),0,M[1],1)
Qt[,2]<-c(0,-(1/b+M[2]),M[2],1/b)
Qt[,3]<-c(M[2]/2,M[1]/2,-(M[1]+M[2])/2,0)
Qt[,4]<-c(0,0,0,0)
X<-eigen(Qt)$vectors
nu<-eigen(Qt)$values[-4]
P.0<-diag(4) 	#boundary conditions for all starting states form an identity matrix
C<-solve(X) #(%*%P.0)
A<--{X[4,-4]*C[-4,]} #minus sign precedes because of differentiation wrt t;


loglike1<-log(colSums(A[,1]*((-nu*(theta*R1)^X1)/
((theta*R1-nu)^(X1+1))*
(1-ppois(X1,tau*(-nu+theta*R1)))+
exp(-tau*(theta*R1-nu))*
(a*theta*R1)^X1/
(1+a*theta*R1)^(X1+1)*exp(tau*(1/a+theta*R1))*ppois(X1,tau*(1/a+theta*R1)))))

loglike2<-log(colSums(A[,2]*((-nu*(theta*R2)^X2)/
((theta*R2-nu)^(X2+1))*
(1-ppois(X2,tau*(-nu+theta*R2)))+
exp(-tau*(theta*R2-nu))*
(a*theta*R2)^X2/
(1+a*theta*R2)^(X2+1)*exp(tau*(1/a+theta*R2))*ppois(X2,tau*(1/a+theta*R2)))))

loglike3<-log(colSums(A[,3]*((-nu*(theta*R3)^X3)/
((theta*R3-nu)^(X3+1))*
(1-ppois(X3,tau*(-nu+theta*R3)))+
exp(-tau*(theta*R3-nu))*
(a*theta*R3)^X3/
(1+a*theta*R3)^(X3+1)*exp(tau*(1/a+theta*R3))*ppois(X3,tau*(1/a+theta*R3)))))

}

if (M[1]==0 & M[2]>0){

R1<-matrix(rep(r1,1),nrow=1,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,1),nrow=1,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)


A1<-1
nu1<--1

A21<-(b*M[2]^2)/((-2 + M[2])*(1-b+b*M[2]))
nu21<--1
A22<-4*b*M[2]/((2-M[2])*(2+b*M[2]))
nu22<--M[2]/2
A23<-(1/b)/(1/b+M[2])+b^2*M[2]^2/((2+b*M[2])*(1-b+b*M[2])*(1/b+M[2]))
nu23<--(1/b+M[2])

A2<-c(A21,A22,A23)
nu2<-c(nu21,nu22,nu23)

A31<-M[2]/(M[2]-2)
nu31<--1
A32<-2/(2-M[2])
nu32<--M[2]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)


loglike1<-log(colSums(A1*((-nu1*(R1*theta)^X1)/
(-nu1+theta*R1)^(X1+1)*
(1-ppois(X1,tau*(-nu1+theta*R1)))+
exp(-tau*(theta*R1-nu1))*
(a*theta*R1)^X1/
(1+a*theta*R1)^(X1+1)*exp(tau*(1/a+theta*R1))*ppois(X1,tau*(1/a+theta*R1)))))

loglike2<-log(colSums(A2*((-nu2*(R2*theta)^X2)/
(-nu2+theta*R2)^(X2+1)*
(1-ppois(X2,tau*(-nu2+theta*R2)))+
exp(-tau*(theta*R2-nu2))*
(a*theta*R2)^X2/
(1+a*theta*R2)^(X2+1)*exp(tau*(1/a+theta*R2))*ppois(X2,tau*(1/a+theta*R2)))))

loglike3<-log(colSums(A3*((-nu3*(theta*R3)^X3)/
(-nu3+theta*R3)^(X3+1)*
(1-ppois(X3,tau*(-nu3+theta*R3)))+
exp(-tau*(theta*R3-nu3))*
(a*theta*R3)^X3/
(1+a*theta*R3)^(X3+1)*exp(tau*(1/a+theta*R3))*ppois(X3,tau*(1/a+theta*R3)))))

}

if (M[1]>0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,1),nrow=1,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,1),nrow=1,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)

A11<-(b^2*M[1]^2)/((b*M[1]-2)*(b-1+b*M[1]))
nu11<--1/b
A12<-4*M[1]/((2+M[1])*(2-b*M[1]))
nu12<--M[1]/2
A13<-1/(1+M[1])+M[1]^2/((2+M[1])*(b-1+b*M[1])*(1+M[1]))
nu13<--(1+M[1])

A1<-c(A11,A12,A13)
nu1<-c(nu11,nu12,nu13)

A2<-1
nu2<--1/b

A31<-b*M[1]/(b*M[1]-2)
nu31<--1/b
A32<-2/(2-b*M[1])
nu32<--M[1]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)

loglike1<-log(colSums(A1*((-nu1*(R1*theta)^X1)/
(-nu1+theta*R1)^(X1+1)*
(1-ppois(X1,tau*(-nu1+theta*R1)))+
exp(-tau*(theta*R1-nu1))*
(a*theta*R1)^X1/
(1+a*theta*R1)^(X1+1)*exp(tau*(1/a+theta*R1))*ppois(X1,tau*(1/a+theta*R1)))))

loglike2<-log(colSums(A2*((-nu2*(R2*theta)^X2)/
(-nu2+theta*R2)^(X2+1)*
(1-ppois(X2,tau*(-nu2+theta*R2)))+
exp(-tau*(theta*R2-nu2))*
(a*theta*R2)^X2/
(1+a*theta*R2)^(X2+1)*exp(tau*(1/a+theta*R2))*ppois(X2,tau*(1/a+theta*R2)))))

loglike3<-log(colSums(A3*((-nu3*(theta*R3)^X3)/
(-nu3+theta*R3)^(X3+1)*
(1-ppois(X3,tau*(-nu3+theta*R3)))+
exp(-tau*(theta*R3-nu3))*
(a*theta*R3)^X3/
(1+a*theta*R3)^(X3+1)*exp(tau*(1/a+theta*R3))*ppois(X3,tau*(1/a+theta*R3)))))


}

if (M[1]==0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)

loglike1<-log(((theta*R1[1,])^X1[1,])/				
((1+theta*R1[1,])^(X1[1,]+1))*							
(1-ppois(X1[1,],tau*(1+theta*R1[1,])))+  	
exp(-tau*(1+theta*R1[1,]))*
(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp(tau*(1/a+theta*R1[1,]))*ppois(X1[1,],tau*(1/a+theta*R1[1,])))

loglike2<-log(((b*theta*R2[1,])^X2[1,])/				
((1+b*theta*R2[1,])^(X2[1,]+1))*							
(1-ppois(X2[1,],tau*(1/b+theta*R2[1,])))+  	
exp(-tau*(1/b+theta*R2[1,]))*
(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp(tau*(1/a+theta*R2[1,]))*ppois(X2[1,],tau*(1/a+theta*R2[1,])))

loglike3<-log(exp(-tau*theta*R3[1,])*			
(a*theta*R3[1,])^X3[1,]/(1+a*theta*R3[1,])^(X3[1,]+1)*exp(tau*(1/a+theta*R3[1,]))*ppois(X3[1,],tau*(1/a+theta*R3[1,])))

}

-sum(c(loglike1,loglike2,loglike3),na.rm=TRUE)
}


# "IIM1" 

negll.IIM.1<-function(params){

a<-params[1]/params[2]
theta<-params[2]
b<-params[3]/theta
c<-c(1,params[3]/theta)
tau1<-params[4]/theta
tau0<-params[5]/theta+tau1
M<-vector(length=2,mode="numeric")
M[1]<-params[6]
M[2]<-params[7]


if (M[1]>0 & M[2]>0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)


Qt<-matrix(ncol=4,nrow=4)
Qt[,1]<-c(-(1+M[1]),0,M[1],1)
Qt[,2]<-c(0,-(1/b+M[2]),M[2],1/b)
Qt[,3]<-c(M[2]/2,M[1]/2,-(M[1]+M[2])/2,0)
Qt[,4]<-c(0,0,0,0)
X<-eigen(Qt)$vectors
nu<-eigen(Qt)$values[-4]
P.0<-diag(4) 	#boundary conditions for all starting states form an identity matrix
C<-solve(X) #(%*%P.0)
A<--{X[4,-4]*C[-4,]} #minus sign precedes because of differentiation wrt t;



loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A[,1]*(-nu*(R1*theta)^X1/(-nu+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu+theta*R1)*tau1)*ppois(X1,(-nu+theta*R1)*tau1)-
exp(nu*(tau0-tau1)-theta*R1*tau0)*exp((-nu+theta*R1)*tau0)*ppois(X1,(-nu+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A[,1]*exp(nu*(tau0-tau1)))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A[,2]*(-nu*(R2*theta)^X2/(-nu+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu+theta*R2)*tau1)*ppois(X2,(-nu+theta*R2)*tau1)-
exp(nu*(tau0-tau1)-theta*R2*tau0)*exp((-nu+theta*R2)*tau0)*ppois(X2,(-nu+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A[,2]*exp(nu*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A[,3]*(-nu*(R3*theta)^X3/(-nu+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu+theta*R3)*tau1)*ppois(X3,(-nu+theta*R3)*tau1)-
exp(nu*(tau0-tau1)-theta*R3*tau0)*exp((-nu+theta*R3)*tau0)*ppois(X3,(-nu+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A[,3]*exp(nu*(tau0-tau1)))),na.rm=TRUE)
}

if (M[1]==0 & M[2]>0){

R1<-matrix(rep(r1,1),nrow=1,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,1),nrow=1,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)


A1<-1
nu1<--1

A21<-(b*M[2]^2)/((-2 + M[2])*(1-b+b*M[2]))
nu21<--1
A22<-4*b*M[2]/((2-M[2])*(2+b*M[2]))
nu22<--M[2]/2
A23<-(1/b)/(1/b+M[2])+b^2*M[2]^2/((2+b*M[2])*(1-b+b*M[2])*(1/b+M[2]))
nu23<--(1/b+M[2])

A2<-c(A21,A22,A23)
nu2<-c(nu21,nu22,nu23)

A31<-M[2]/(M[2]-2)
nu31<--1
A32<-2/(2-M[2])
nu32<--M[2]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)

loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*A1*exp(nu1*(tau0-tau1))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)

}

if (M[1]>0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,1),nrow=1,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,1),nrow=1,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)

A11<-(b^2*M[1]^2)/((b*M[1]-2)*(b-1+b*M[1]))
nu11<--1/b
A12<-4*M[1]/((2+M[1])*(2-b*M[1]))
nu12<--M[1]/2
A13<-1/(1+M[1])+M[1]^2/((2+M[1])*(b-1+b*M[1])*(1+M[1]))
nu13<--(1+M[1])

A1<-c(A11,A12,A13)
nu1<-c(nu11,nu12,nu13)

A2<-1
nu2<--1/b

A31<-b*M[1]/(b*M[1]-2)
nu31<--1/b
A32<-2/(2-b*M[1])
nu32<--M[1]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)

loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A1*exp(nu1*(tau0-tau1)))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)

}

if (M[1]==0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)

loglike1<-sum(log(
(c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)+
exp(-tau1*(1/c[1]+theta*R1[1,]))*(   (theta*R1[1,])^X1[1,]/(1+theta*R1[1,])^(X1[1,]+1)*
exp(tau1*(1+theta*R1[1,]))*ppois(X1[1,],tau1*(1+theta*R1[1,]))-(c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*
exp(tau1*(1/c[1]+theta*R1[1,]))*ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,]))  )
+
exp(-(tau1/c[1]+tau0-tau1+theta*R1[1,]*tau0))*(   (a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*
exp(tau0*(1/a+theta*R1[1,]))*ppois(X1[1,],tau0*(1/a+theta*R1[1,]))-(theta*R1[1,])^X1[1,]/(1+theta*R1[1,])^(X1[1,]+1)*
exp(tau0*(1+theta*R1[1,]))*ppois(X1[1,],tau0*(1+theta*R1[1,]))  )
   ))


loglike2<-sum(log(
(c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)+
exp(-tau1*(1/c[2]+theta*R2[1,]))*(   (b*theta*R2[1,])^X2[1,]/(1+b*theta*R2[1,])^(X2[1,]+1)*
exp(tau1*(1/b+theta*R2[1,]))*ppois(X2[1,],tau1*(1/b+theta*R2[1,]))-(c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*
exp(tau1*(1/c[2]+theta*R2[1,]))*ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,]))  )
+
exp(-(tau1/c[2]+(tau0-tau1)/b+theta*R2[1,]*tau0))*(   (a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*
exp(tau0*(1/a+theta*R2[1,]))*ppois(X2[1,],tau0*(1/a+theta*R2[1,]))-(b*theta*R2[1,])^X2[1,]/(1+b*theta*R2[1,])^(X2[1,]+1)*
exp(tau0*(1/b+theta*R2[1,]))*ppois(X2[1,],tau0*(1/b+theta*R2[1,]))  )
   ))


loglike3<-sum(log(
exp(-tau0*theta*R3[1,])*(a*theta*R3[1,])^X3[1,]/(1+a*theta*R3[1,])^(X3[1,]+1)*exp(tau0*(1/a+theta*R3[1,]))*ppois(X3[1,],tau0*(1/a+theta*R3[1,]))
))

}


-(loglike1+loglike2+loglike3)
}


# "IIM2" 

negll.IIM.2<-function(params){

a<-params[1]/params[2]
theta<-params[2]
b<-params[3]/theta
c<-c(params[4]/theta,params[5]/theta)
tau1<-params[6]/theta
tau0<-params[7]/theta+tau1
M<-vector(length=2,mode="numeric")
M[1]<-params[8]
M[2]<-params[9]

if (M[1]>0 & M[2]>0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)


Qt<-matrix(ncol=4,nrow=4)
Qt[,1]<-c(-(1+M[1]),0,M[1],1)
Qt[,2]<-c(0,-(1/b+M[2]),M[2],1/b)
Qt[,3]<-c(M[2]/2,M[1]/2,-(M[1]+M[2])/2,0)
Qt[,4]<-c(0,0,0,0)
X<-eigen(Qt)$vectors
nu<-eigen(Qt)$values[-4]
P.0<-diag(4) 	#boundary conditions for all starting states form an identity matrix
C<-solve(X) #(%*%P.0)
A<--{X[4,-4]*C[-4,]} #minus sign precedes because of differentiation wrt t;



loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A[,1]*(-nu*(R1*theta)^X1/(-nu+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu+theta*R1)*tau1)*ppois(X1,(-nu+theta*R1)*tau1)-
exp(nu*(tau0-tau1)-theta*R1*tau0)*exp((-nu+theta*R1)*tau0)*ppois(X1,(-nu+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A[,1]*exp(nu*(tau0-tau1)))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A[,2]*(-nu*(R2*theta)^X2/(-nu+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu+theta*R2)*tau1)*ppois(X2,(-nu+theta*R2)*tau1)-
exp(nu*(tau0-tau1)-theta*R2*tau0)*exp((-nu+theta*R2)*tau0)*ppois(X2,(-nu+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A[,2]*exp(nu*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A[,3]*(-nu*(R3*theta)^X3/(-nu+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu+theta*R3)*tau1)*ppois(X3,(-nu+theta*R3)*tau1)-
exp(nu*(tau0-tau1)-theta*R3*tau0)*exp((-nu+theta*R3)*tau0)*ppois(X3,(-nu+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A[,3]*exp(nu*(tau0-tau1)))),na.rm=TRUE)
}

if (M[1]==0 & M[2]>0){

R1<-matrix(rep(r1,1),nrow=1,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,1),nrow=1,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)


A1<-1
nu1<--1

A21<-(b*M[2]^2)/((-2 + M[2])*(1-b+b*M[2]))
nu21<--1
A22<-4*b*M[2]/((2-M[2])*(2+b*M[2]))
nu22<--M[2]/2
A23<-(1/b)/(1/b+M[2])+b^2*M[2]^2/((2+b*M[2])*(1-b+b*M[2])*(1/b+M[2]))
nu23<--(1/b+M[2])

A2<-c(A21,A22,A23)
nu2<-c(nu21,nu22,nu23)

A31<-M[2]/(M[2]-2)
nu31<--1
A32<-2/(2-M[2])
nu32<--M[2]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)

loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*A1*exp(nu1*(tau0-tau1))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)

}

if (M[1]>0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,1),nrow=1,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,1),nrow=1,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)

A11<-(b^2*M[1]^2)/((b*M[1]-2)*(b-1+b*M[1]))
nu11<--1/b
A12<-4*M[1]/((2+M[1])*(2-b*M[1]))
nu12<--M[1]/2
A13<-1/(1+M[1])+M[1]^2/((2+M[1])*(b-1+b*M[1])*(1+M[1]))
nu13<--(1+M[1])

A1<-c(A11,A12,A13)
nu1<-c(nu11,nu12,nu13)

A2<-1
nu2<--1/b

A31<-b*M[1]/(b*M[1]-2)
nu31<--1/b
A32<-2/(2-b*M[1])
nu32<--M[1]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)

loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A1*exp(nu1*(tau0-tau1)))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)

}

if (M[1]==0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)

loglike1<-sum(log(
(c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)+
exp(-tau1*(1/c[1]+theta*R1[1,]))*(   (theta*R1[1,])^X1[1,]/(1+theta*R1[1,])^(X1[1,]+1)*
exp(tau1*(1+theta*R1[1,]))*ppois(X1[1,],tau1*(1+theta*R1[1,]))-(c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*
exp(tau1*(1/c[1]+theta*R1[1,]))*ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,]))  )
+
exp(-(tau1/c[1]+tau0-tau1+theta*R1[1,]*tau0))*(   (a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*
exp(tau0*(1/a+theta*R1[1,]))*ppois(X1[1,],tau0*(1/a+theta*R1[1,]))-(theta*R1[1,])^X1[1,]/(1+theta*R1[1,])^(X1[1,]+1)*
exp(tau0*(1+theta*R1[1,]))*ppois(X1[1,],tau0*(1+theta*R1[1,]))  )
   ))


loglike2<-sum(log(
(c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)+
exp(-tau1*(1/c[2]+theta*R2[1,]))*(   (b*theta*R2[1,])^X2[1,]/(1+b*theta*R2[1,])^(X2[1,]+1)*
exp(tau1*(1/b+theta*R2[1,]))*ppois(X2[1,],tau1*(1/b+theta*R2[1,]))-(c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*
exp(tau1*(1/c[2]+theta*R2[1,]))*ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,]))  )
+
exp(-(tau1/c[2]+(tau0-tau1)/b+theta*R2[1,]*tau0))*(   (a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*
exp(tau0*(1/a+theta*R2[1,]))*ppois(X2[1,],tau0*(1/a+theta*R2[1,]))-(b*theta*R2[1,])^X2[1,]/(1+b*theta*R2[1,])^(X2[1,]+1)*
exp(tau0*(1/b+theta*R2[1,]))*ppois(X2[1,],tau0*(1/b+theta*R2[1,]))  )
   ))


loglike3<-sum(log(
exp(-tau0*theta*R3[1,])*(a*theta*R3[1,])^X3[1,]/(1+a*theta*R3[1,])^(X3[1,]+1)*exp(tau0*(1/a+theta*R3[1,]))*ppois(X3[1,],tau0*(1/a+theta*R3[1,]))
))

}


-(loglike1+loglike2+loglike3)
}


# "IIM3"

negll.IIM.3<-function(params){
  
  a<-params[1]/params[2]
  theta<-params[2]
  b<-params[3]/theta
  c<-c(params[4]/theta,params[5]/theta)
  tau1<-params[6]/theta
  tau0<-params[7]/theta+tau1
  M2<-params[8]
  
  
  X1<-matrix(rep(x1,1),nrow=1,byrow=TRUE)
  X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
  X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)
  
  R1<-matrix(rep(r1,1),nrow=1,byrow=TRUE)
  R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
  R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)
  
  A1<-1
  nu1<--1
  
  A21<-(b*M2^2)/((-2 + M2)*(1-b+b*M2))
  nu21<--1
  A22<-4*b*M2/((2-M2)*(2+b*M2))
  nu22<--M2/2
  A23<-(1/b)/(1/b+M2)+b^2*M2^2/((2+b*M2)*(1-b+b*M2)*(1/b+M2))
  nu23<--(1/b+M2)
  
  A2<-c(A21,A22,A23)
  nu2<-c(nu21,nu22,nu23)
  
  A31<-M2/(M2-2)
  nu31<--1
  A32<-2/(2-M2)
  nu32<--M2/2
  
  A3<-c(A31,A32)
  nu3<-c(nu31,nu32)
  
  loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
                      exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
                                                                                               exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
                      exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*A1*exp(nu1*(tau0-tau1))),na.rm=TRUE)
  
  loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
                      exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
                                                                                               exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
                      exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)
  
  loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
                                                                             exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
                      exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)
  
  
  
  -(loglike1+loglike2+loglike3)
}



### OTHER MODELS

# "IM1" model with M1=0 ("IM2")

negll.IM.2<-function(params){
  
  a<-params[1]/params[2]
  theta<-params[2]
  b<-params[3]/theta
  tau<-params[4]/theta
  M2<-params[5]
  
  
  X1<-matrix(rep(x1,1),nrow=1,byrow=TRUE)
  X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
  X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)
  
  R1<-matrix(rep(r1,1),nrow=1,byrow=TRUE)
  R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
  R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)
  
  A1<-1
  nu1<--1
  
  A21<-(b*M2^2)/((-2 + M2)*(1-b+b*M2))
  nu21<--1
  A22<-4*b*M2/((2-M2)*(2+b*M2))
  nu22<--M2/2
  A23<-(1/b)/(1/b+M2)+b^2*M2^2/((2+b*M2)*(1-b+b*M2)*(1/b+M2))
  nu23<--(1/b+M2)
  
  A2<-c(A21,A22,A23)
  nu2<-c(nu21,nu22,nu23)
  
  A31<-M2/(M2-2)
  nu31<--1
  A32<-2/(2-M2)
  nu32<--M2/2
  
  A3<-c(A31,A32)
  nu3<-c(nu31,nu32)
  
  
  loglike1<-log(t(A1)%*%((-nu1*(theta*R1)^X1)/
                              ((theta*R1-nu1)^(X1+1))*
                              (1-ppois(X1,tau*(-nu1+theta*R1)))+
                              exp(-tau*(theta*R1-nu1))*
                              (a*theta*R1)^X1/
                              (1+a*theta*R1)^(X1+1)*exp(tau*(1/a+theta*R1))*ppois(X1,tau*(1/a+theta*R1))))
  
  loglike2<-log(t(A2)%*%((-nu2*(theta*R2)^X2)/
                              ((theta*R2-nu2)^(X2+1))*
                              (1-ppois(X2,tau*(-nu2+theta*R2)))+
                              exp(-tau*(theta*R2-nu2))*
                              (a*theta*R2)^X2/
                              (1+a*theta*R2)^(X2+1)*exp(tau*(1/a+theta*R2))*ppois(X2,tau*(1/a+theta*R2))))
  
  loglike3<-log(t(A3)%*%((-nu3*(theta*R3)^X3)/
                              ((theta*R3-nu3)^(X3+1))*
                              (1-ppois(X3,tau*(-nu3+theta*R3)))+
                              exp(-tau*(theta*R3-nu3))*
                              (a*theta*R3)^X3/
                              (1+a*theta*R3)^(X3+1)*exp(tau*(1/a+theta*R3))*ppois(X3,tau*(1/a+theta*R3))))
  
  -sum(c(loglike1,loglike2,loglike3),na.rm=TRUE)
}


# "IM1" model with M2=0 ("IM3")

negll.IM.3<-function(params){
  
  a<-params[1]/params[2]
  theta<-params[2]
  b<-params[3]/theta
  tau<-params[4]/theta
  M1<-params[5]
  
  
  X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
  X2<-matrix(rep(x2,1),nrow=1,byrow=TRUE)
  X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)
  
  R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
  R2<-matrix(rep(r2,1),nrow=1,byrow=TRUE)
  R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)
  

  
  A11<-(b^2*M1^2)/((b*M1-2)*(b-1+b*M1))
  nu11<--1/b
  A12<-4*M1/((2+M1)*(2-b*M1))
  nu12<--M1/2
  A13<-1/(1+M1)+M1^2/((2+M1)*(b-1+b*M1)*(1+M1))
  nu13<--(1+M1)
  
  A1<-c(A11,A12,A13)
  nu1<-c(nu11,nu12,nu13)
  
  A2<-1
  nu2<--1/b
  
  A31<-b*M1/(b*M1-2)
  nu31<--1/b
  A32<-2/(2-b*M1)
  nu32<--M1/2
  
  A3<-c(A31,A32)
  nu3<-c(nu31,nu32)
  
  
  
  loglike1<-log(t(A1)%*%((-nu1*(theta*R1)^X1)/
                              ((theta*R1-nu1)^(X1+1))*
                              (1-ppois(X1,tau*(-nu1+theta*R1)))+
                              exp(-tau*(theta*R1-nu1))*
                              (a*theta*R1)^X1/
                              (1+a*theta*R1)^(X1+1)*exp(tau*(1/a+theta*R1))*ppois(X1,tau*(1/a+theta*R1))))
  
  loglike2<-log(t(A2)%*%((-nu2*(theta*R2)^X2)/
                              ((theta*R2-nu2)^(X2+1))*
                              (1-ppois(X2,tau*(-nu2+theta*R2)))+
                              exp(-tau*(theta*R2-nu2))*
                              (a*theta*R2)^X2/
                              (1+a*theta*R2)^(X2+1)*exp(tau*(1/a+theta*R2))*ppois(X2,tau*(1/a+theta*R2))))
  
  loglike3<-log(t(A3)%*%((-nu3*(theta*R3)^X3)/
                              ((theta*R3-nu3)^(X3+1))*
                              (1-ppois(X3,tau*(-nu3+theta*R3)))+
                              exp(-tau*(theta*R3-nu3))*
                              (a*theta*R3)^X3/
                              (1+a*theta*R3)^(X3+1)*exp(tau*(1/a+theta*R3))*ppois(X3,tau*(1/a+theta*R3))))
  
  -sum(c(loglike1,loglike2,loglike3),na.rm=TRUE)
}


# "IIM2" model with M2=0  ("IIM4")

negll.IIM.4<-function(params){
  
  a<-params[1]/params[2]
  theta<-params[2]
  b<-params[3]/theta
  c<-c(params[4]/theta,params[5]/theta)
  tau1<-params[6]/theta
  tau0<-params[7]/theta+tau1
  M1<-params[8]
  
  
  X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
  X2<-matrix(rep(x2,1),nrow=1,byrow=TRUE)
  X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)
  
  R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
  R2<-matrix(rep(r2,1),nrow=1,byrow=TRUE)
  R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)
  
  
  A11<-(b^2*M1^2)/((b*M1-2)*(b-1+b*M1))
  nu11<--1/b
  A12<-4*M1/((2+M1)*(2-b*M1))
  nu12<--M1/2
  A13<-1/(1+M1)+M1^2/((2+M1)*(b-1+b*M1)*(1+M1))
  nu13<--(1+M1)
  
  A1<-c(A11,A12,A13)
  nu1<-c(nu11,nu12,nu13)
  
  A2<-1
  nu2<--1/b
  
  A31<-b*M1/(b*M1-2)
  nu31<--1/b
  A32<-2/(2-b*M1)
  nu32<--M1/2
  
  A3<-c(A31,A32)
  nu3<-c(nu31,nu32)
  
  loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
                      exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
                                                                                               exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
                      exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A1*exp(nu1*(tau0-tau1)))),na.rm=TRUE)
  
  loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
                      exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
                                                                                               exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
                      exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)
  
  loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
                                                                             exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
                      exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)
  
  
  -(loglike1+loglike2+loglike3)
} 


# "IIM2" model with M1=M2=0 ("ISO2")

negll.iso.2<-function(params){
  
  a<-params[1]/params[2]
  theta<-params[2]
  b<-params[3]/theta
  c<-c(params[4]/theta,params[5]/theta)
  tau1<-params[6]/theta
  tau0<-params[7]/theta+tau1
  
  X1<-matrix(x1,nrow=1,byrow=TRUE)
  X2<-matrix(x2,nrow=1,byrow=TRUE)
  X3<-matrix(x3,nrow=1,byrow=TRUE)
  
  R1<-matrix(r1,nrow=1,byrow=TRUE)
  R2<-matrix(r2,nrow=1,byrow=TRUE)
  R3<-matrix(r3,nrow=1,byrow=TRUE)
  
  A1<-1
  nu1<--1
  
  A2<-1
  nu2<--1/b
  
  A3<-1
  nu3<-0
  
  loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
                      exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
                                                                                               exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
                      exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A1*exp(nu1*(tau0-tau1)))),na.rm=TRUE)
  
  loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
                      exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
                                                                                               exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
                      exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)
  
  loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
                                                                             exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
                      exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)
  
  
  -(loglike1+loglike2+loglike3)
}



==> IIM paper/anc/model_fitting.R <==
### MAXIMUM-LIKELIHOOD POINT ESTIMATION AND WALD CONFIDENCE INTERVALS 
### FOR THE MODELS IN THE PAPER "EFFICIENT MAXIMUM-LIKELIHOOD INFERENCE
### FOR THE ISOLATION-WITH-INITIAL-MIGRATION MODEL WITH 
### POTENTIALLY ASYMMETRIC GENE FLOW" (Rui J Costa / Hilde Wilkinson-Herbots)


### The code below is divided into several sections, each corresponding to
### a different model. Running the code for a given model will create:
### 1) The list "par.[model]" of maximum-likelihood estimates;
### 2) The list "se.[model]" of Wald standard errors.

### Before you run the code below, you need:
### -- to install and load the packages 'numDeriv' (contains the function 
### 'hessian') and 'stats' (contains the function 'nlminb').
### -- to load the likelihood functions given in the file 'likelihood_func';
### -- to create vectors 'x1', 'x2' and 'x3' containing the number of 
### nucleotide differences between one pair of sequences at each of a large
### number of independent loci ('x1' for pairs of sequences from species 1, 
### 'x2' for pairs of sequences from species 2, and 'x3' for pairs consisting
### of one sequence from each species)";
### -- to create vectors 'r1', 'r2' and 'r3' with the relative mutation rates 
### of the loci in 'x1', 'x2' and 'x3' respectively.

### NOTES
### 1) The estimates are meaningful only if 'nlminb'
### returns "relative convergence" or "absolute convergence". If not,
### other initial values should be tried.
### 2) Our code to compute the Wald standard errors will not work for a given 
### model if one or more parameters are estimated to be zero. An alternative
### approach in such cases is to reduce the model by fixing at zero the 
### parameter(s) which have been estimated to be zero, and to compute the Wald
### standard errors for the parameters of the reduced model. For example, if 
### fitting the "IM1" model gives a zero estimate of M1 and a strictly positive
### estimate of M2, we can fit the "IM2" model instead - this will give the same
### estimate of M2 whilst M1 is fixed at zero, so the Wald standard errors can 
### easily be computed for this reduced model. Moreover, as the data will have 
### the same likelihood under both models and the reduced model has fewer 
### parameters, the latter model is preferable.


##### MODELS IN FIGURE 4 OF THE PAPER

### "ISO" 

fit.iso.1<-nlminb(rep(1.5,4),negll.iso.1,lower=0.000001)
par.iso.1<-list(theta_a=fit.iso.1$par[1],theta=fit.iso.1$par[2],theta_b=fit.iso.1$par[3],
V=fit.iso.1$par[4])

hessian.iso.1<-hessian(negll.iso.1,fit.iso.1$par)
se.iso.1<-sqrt(diag(solve(hessian.iso.1)))
se.iso.1<-list(theta_a=se.iso.1[1],theta=se.iso.1[2],theta_b=se.iso.1[3],V=se.iso.1[4])

# Typing 'par.iso.1' will return the ML estimates of (theta_a, theta, theta_b, V); 
# typing 'se.iso.1' will show the corresponding Wald standard errors.


### "IM1" 

fit.IM.1<-nlminb(rep(1.4,6),negll.IM.1,
lower=c(0.000001,0.000001,0.000001,0.000001,0,0))
par.IM.1<-list(theta_a=fit.IM.1$par[1],theta=fit.IM.1$par[2],theta_b=fit.IM.1$par[3],
V=fit.IM.1$par[4],M1=fit.IM.1$par[5],M2=fit.IM.1$par[6])

hessian.IM.1<-hessian(negll.IM.1,fit.IM.1$par)
se.IM.1<-sqrt(diag(solve(hessian.IM.1)))
se.IM.1<-list(theta_a=se.IM.1[1],theta=se.IM.1[2],theta_b=se.IM.1[3],
V=se.IM.1[4],M1=se.IM.1[5],M2=se.IM.1[6])

# Typing 'par.IM.1' will return the ML estimates of (theta_a, theta, theta_b, V, M1, M2); 
# typing 'se.IM.1' will show the corresponding Wald standard errors.


### "IIM1"

fit.IIM.1<-nlminb(rep(1.4,7),negll.IIM.1,
lower=c(0.000001,0.000001,0.000001,0.000001,0.000001,0,0))
par.IIM.1<-list(theta_a=fit.IIM.1$par[1],theta=fit.IIM.1$par[2],theta_b=fit.IIM.1$par[3],
T1=fit.IIM.1$par[4],V=fit.IIM.1$par[5],M1=fit.IIM.1$par[6],M2=fit.IIM.1$par[7])

hessian.IIM.1<-hessian(negll.IIM.1,fit.IIM.1$par)
se.IIM.1<-sqrt(diag(solve(hessian.IIM.1)))
se.IIM.1<-list(theta_a=se.IIM.1[1],theta=se.IIM.1[2],theta_b=se.IIM.1[3],
T1=se.IIM.1[4],V=se.IIM.1[5],M1=se.IIM.1[6],M2=se.IIM.1[7])

# Typing 'par.IIM.1' will return the ML estimates of (theta_a, theta, theta_b, T1, V, M1, M2); 
# typing 'se.IIM.1' will show the corresponding Wald standard errors.


### "IIM2" 

fit.IIM.2<-nlminb(rep(1.4,9),negll.IIM.2,
lower=c(0.000001,0.000001,0.000001,0.000001,0.000001,0.000001,0.000001,0,0))
par.IIM.2<-list(theta_a=fit.IIM.2$par[1],theta=fit.IIM.2$par[2],theta_b=fit.IIM.2$par[3],
theta_c1=fit.IIM.2$par[4],theta_c2=fit.IIM.2$par[5],T1=fit.IIM.2$par[6],V=fit.IIM.2$par[7],
M1=fit.IIM.2$par[8],M2=fit.IIM.2$par[9])

hessian.IIM.2<-hessian(negll.IIM.2,fit.IIM.2$par)
se.IIM.2<-sqrt(diag(solve(hessian.IIM.2)))
se.IIM.2<-list(theta_a=se.IIM.2[1],theta=se.IIM.2[2],theta_b=se.IIM.2[3],
theta_c1=se.IIM.2[4],theta_c2=se.IIM.2[5],T1=se.IIM.2[6],V=se.IIM.2[7],
M1=se.IIM.2[8],M2=se.IIM.2[9])

# Typing 'par.IIM.2' will return the ML estimates of (theta_a, theta, theta_b, theta_c1, 
# theta_c2, T1, V, M1, M2); 
# typing 'se.IIM.2' will show the corresponding Wald standard errors.


### "IIM3" 

fit.IIM.3<-nlminb(rep(1.4,8),negll.IIM.3,lower=c(0.000001,0.000001,
0.000001,0.000001,0.000001,0.000001,0.000001,0))
par.IIM.3<-list(theta_a=fit.IIM.3$par[1],theta=fit.IIM.3$par[2],theta_b=fit.IIM.3$par[3],
theta_c1=fit.IIM.3$par[4],theta_c2=fit.IIM.3$par[5],T1=fit.IIM.3$par[6],V=fit.IIM.3$par[7],
M2=fit.IIM.3$par[8])

hessian.IIM.3<-hessian(negll.IIM.3,fit.IIM.3$par)
se.IIM.3<-sqrt(diag(solve(hessian.IIM.3)))
se.IIM.3<-list(theta_a=se.IIM.3[1],theta=se.IIM.3[2],theta_b=se.IIM.3[3],
theta_c1=se.IIM.3[4],theta_c2=se.IIM.3[5],T1=se.IIM.3[6],V=se.IIM.3[7],
M2=se.IIM.3[8])

# Typing 'par.IIM.3' will return the ML estimates of (theta_a, theta, theta_b, theta_c1, 
# theta_c2, T1, V, M2); 
# typing 'se.IIM.3' will show the corresponding Wald standard errors.



##### OTHER MODELS


### "IM1" model with M1=0 ("IM2")

fit.IM.2<-nlminb(rep(1.4,5),negll.IM.2,
lower=c(0.000001,0.000001,0.000001,0.000001,0))
par.IM.2<-list(theta_a=fit.IM.2$par[1],theta=fit.IM.2$par[2],theta_b=fit.IM.2$par[3],
V=fit.IM.2$par[4],M2=fit.IM.2$par[5])

hessian.IM.2<-hessian(negll.IM.2,fit.IM.2$par)
se.IM.2<-sqrt(diag(solve(hessian.IM.2)))
se.IM.2<-list(theta_a=se.IM.2[1],theta=se.IM.2[2],theta_b=se.IM.2[3],
V=se.IM.2[4],M2=se.IM.2[5])

# Typing 'par.IM.2' will return the ML estimates of (theta_a, theta, theta_b, V, M2); 
# typing 'se.IM.2' will show the corresponding Wald standard errors.


### "IM1" model with M2=0 ("IM3")

fit.IM.3<-nlminb(rep(1.4,5),negll.IM.3,
lower=c(0.000001,0.000001,0.000001,0.000001,0))
par.IM.3<-list(theta_a=fit.IM.3$par[1],theta=fit.IM.3$par[2],theta_b=fit.IM.3$par[3],
V=fit.IM.3$par[4],M1=fit.IM.3$par[5])

hessian.IM.3<-hessian(negll.IM.3,fit.IM.3$par)
se.IM.3<-sqrt(diag(solve(hessian.IM.3)))
se.IM.3<-list(theta_a=se.IM.3[1],theta=se.IM.3[2],theta_b=se.IM.3[3],
V=se.IM.3[4],M1=se.IM.3[5])

# Typing 'par.IM.3' will return the ML estimates of (theta_a, theta, theta_b, V, M1); 
# typing 'se.IM.3' will show the corresponding Wald standard errors.


### "IIM2" model with M2=0 ("IIM4")

fit.IIM.4<-nlminb(rep(1.4,8),negll.IIM.4,
lower=c(0.000001,0.000001,0.000001,0.000001,0.000001,0.000001,0.000001,0))
par.IIM.4<-list(theta_a=fit.IIM.4$par[1],theta=fit.IIM.4$par[2],theta_b=fit.IIM.4$par[3],
theta_c1=fit.IIM.4$par[4],theta_c2=fit.IIM.4$par[5],T1=fit.IIM.4$par[6],V=fit.IIM.4$par[7],
M1=fit.IIM.4$par[8])

hessian.IIM.4<-hessian(negll.IIM.4,fit.IIM.4$par)
se.IIM.4<-sqrt(diag(solve(hessian.IIM.4)))
se.IIM.4<-list(theta_a=se.IIM.4[1],theta=se.IIM.4[2],theta_b=se.IIM.4[3],
theta_c1=se.IIM.4[4],theta_c2=se.IIM.4[5],T1=se.IIM.4[6],V=se.IIM.4[7],
M1=se.IIM.4[8])

# Typing 'par.IIM.4' will return the ML estimates of (theta_a, theta, theta_b, theta_c1, 
# theta_c2, T1, V, M1); 
# typing 'se.IIM.4' will show the corresponding Wald standard errors.


### "IIM2" model with M1=M2=0  ("ISO2")

fit.iso.2<-nlminb(rep(1.4,7),negll.iso.2,lower=0.000001)
par.iso.2<-list(theta_a=fit.iso.2$par[1],theta=fit.iso.2$par[2],theta_b=fit.iso.2$par[3],
theta_c1=fit.iso.2$par[4],theta_c2=fit.iso.2$par[5],T1=fit.iso.2$par[6],V=fit.iso.2$par[7])

hessian.iso.2<-hessian(negll.iso.2,fit.iso.2$par)
se.iso.2<-sqrt(diag(solve(hessian.iso.2)))
se.iso.2<-list(theta_a=se.iso.2[1],theta=se.iso.2[2],theta_b=se.iso.2[3],
theta_c1=se.iso.2[4],theta_c2=se.iso.2[5],T1=se.iso.2[6],V=se.iso.2[7])

# Typing 'par.ISO.2' will return the ML estimates of (theta_a, theta, theta_b, theta_c1, 
# theta_c2, T1, V); 
# typing 'se.ISO.2' will show the corresponding Wald standard errors.



==> anc/likelihood_func.R <==
### NEGATED LOG-LIKELIHOOD FUNCTIONS 


### MODELS IN FIGURE 4


# "ISO" 

negll.iso.1<-function(params){

a<-params[1]/params[2]
theta<-params[2]
b<-params[3]/theta
tau<-params[4]/theta


R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)

loglike1<-log(((theta*R1[1,])^X1[1,])/				
((1+theta*R1[1,])^(X1[1,]+1))*							
(1-ppois(X1[1,],tau*(1+theta*R1[1,])))+  	
exp(-tau*(1+theta*R1[1,]))*
(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp(tau*(1/a+theta*R1[1,]))*ppois(X1[1,],tau*(1/a+theta*R1[1,])))

loglike2<-log(((b*theta*R2[1,])^X2[1,])/				
((1+b*theta*R2[1,])^(X2[1,]+1))*							
(1-ppois(X2[1,],tau*(1/b+theta*R2[1,])))+  	
exp(-tau*(1/b+theta*R2[1,]))*
(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp(tau*(1/a+theta*R2[1,]))*ppois(X2[1,],tau*(1/a+theta*R2[1,])))

loglike3<-log(exp(-tau*theta*R3[1,])*			
(a*theta*R3[1,])^X3[1,]/(1+a*theta*R3[1,])^(X3[1,]+1)*exp(tau*(1/a+theta*R3[1,]))*ppois(X3[1,],tau*(1/a+theta*R3[1,])))

-sum(c(loglike1,loglike2,loglike3))
}


# "IM1" 

negll.IM.1<-function(params){

a<-params[1]/params[2]
theta<-params[2]
b<-params[3]/theta
tau<-params[4]/theta
M<-vector(length=2,mode="numeric")
M[1]<-params[5]
M[2]<-params[6]




if (M[1]>0 & M[2]>0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)

Qt<-matrix(ncol=4,nrow=4)
Qt[,1]<-c(-(1+M[1]),0,M[1],1)
Qt[,2]<-c(0,-(1/b+M[2]),M[2],1/b)
Qt[,3]<-c(M[2]/2,M[1]/2,-(M[1]+M[2])/2,0)
Qt[,4]<-c(0,0,0,0)
X<-eigen(Qt)$vectors
nu<-eigen(Qt)$values[-4]
P.0<-diag(4) 	#boundary conditions for all starting states form an identity matrix
C<-solve(X) #(%*%P.0)
A<--{X[4,-4]*C[-4,]} #minus sign precedes because of differentiation wrt t;


loglike1<-log(colSums(A[,1]*((-nu*(theta*R1)^X1)/
((theta*R1-nu)^(X1+1))*
(1-ppois(X1,tau*(-nu+theta*R1)))+
exp(-tau*(theta*R1-nu))*
(a*theta*R1)^X1/
(1+a*theta*R1)^(X1+1)*exp(tau*(1/a+theta*R1))*ppois(X1,tau*(1/a+theta*R1)))))

loglike2<-log(colSums(A[,2]*((-nu*(theta*R2)^X2)/
((theta*R2-nu)^(X2+1))*
(1-ppois(X2,tau*(-nu+theta*R2)))+
exp(-tau*(theta*R2-nu))*
(a*theta*R2)^X2/
(1+a*theta*R2)^(X2+1)*exp(tau*(1/a+theta*R2))*ppois(X2,tau*(1/a+theta*R2)))))

loglike3<-log(colSums(A[,3]*((-nu*(theta*R3)^X3)/
((theta*R3-nu)^(X3+1))*
(1-ppois(X3,tau*(-nu+theta*R3)))+
exp(-tau*(theta*R3-nu))*
(a*theta*R3)^X3/
(1+a*theta*R3)^(X3+1)*exp(tau*(1/a+theta*R3))*ppois(X3,tau*(1/a+theta*R3)))))

}

if (M[1]==0 & M[2]>0){

R1<-matrix(rep(r1,1),nrow=1,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,1),nrow=1,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)


A1<-1
nu1<--1

A21<-(b*M[2]^2)/((-2 + M[2])*(1-b+b*M[2]))
nu21<--1
A22<-4*b*M[2]/((2-M[2])*(2+b*M[2]))
nu22<--M[2]/2
A23<-(1/b)/(1/b+M[2])+b^2*M[2]^2/((2+b*M[2])*(1-b+b*M[2])*(1/b+M[2]))
nu23<--(1/b+M[2])

A2<-c(A21,A22,A23)
nu2<-c(nu21,nu22,nu23)

A31<-M[2]/(M[2]-2)
nu31<--1
A32<-2/(2-M[2])
nu32<--M[2]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)


loglike1<-log(colSums(A1*((-nu1*(R1*theta)^X1)/
(-nu1+theta*R1)^(X1+1)*
(1-ppois(X1,tau*(-nu1+theta*R1)))+
exp(-tau*(theta*R1-nu1))*
(a*theta*R1)^X1/
(1+a*theta*R1)^(X1+1)*exp(tau*(1/a+theta*R1))*ppois(X1,tau*(1/a+theta*R1)))))

loglike2<-log(colSums(A2*((-nu2*(R2*theta)^X2)/
(-nu2+theta*R2)^(X2+1)*
(1-ppois(X2,tau*(-nu2+theta*R2)))+
exp(-tau*(theta*R2-nu2))*
(a*theta*R2)^X2/
(1+a*theta*R2)^(X2+1)*exp(tau*(1/a+theta*R2))*ppois(X2,tau*(1/a+theta*R2)))))

loglike3<-log(colSums(A3*((-nu3*(theta*R3)^X3)/
(-nu3+theta*R3)^(X3+1)*
(1-ppois(X3,tau*(-nu3+theta*R3)))+
exp(-tau*(theta*R3-nu3))*
(a*theta*R3)^X3/
(1+a*theta*R3)^(X3+1)*exp(tau*(1/a+theta*R3))*ppois(X3,tau*(1/a+theta*R3)))))

}

if (M[1]>0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,1),nrow=1,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,1),nrow=1,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)

A11<-(b^2*M[1]^2)/((b*M[1]-2)*(b-1+b*M[1]))
nu11<--1/b
A12<-4*M[1]/((2+M[1])*(2-b*M[1]))
nu12<--M[1]/2
A13<-1/(1+M[1])+M[1]^2/((2+M[1])*(b-1+b*M[1])*(1+M[1]))
nu13<--(1+M[1])

A1<-c(A11,A12,A13)
nu1<-c(nu11,nu12,nu13)

A2<-1
nu2<--1/b

A31<-b*M[1]/(b*M[1]-2)
nu31<--1/b
A32<-2/(2-b*M[1])
nu32<--M[1]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)

loglike1<-log(colSums(A1*((-nu1*(R1*theta)^X1)/
(-nu1+theta*R1)^(X1+1)*
(1-ppois(X1,tau*(-nu1+theta*R1)))+
exp(-tau*(theta*R1-nu1))*
(a*theta*R1)^X1/
(1+a*theta*R1)^(X1+1)*exp(tau*(1/a+theta*R1))*ppois(X1,tau*(1/a+theta*R1)))))

loglike2<-log(colSums(A2*((-nu2*(R2*theta)^X2)/
(-nu2+theta*R2)^(X2+1)*
(1-ppois(X2,tau*(-nu2+theta*R2)))+
exp(-tau*(theta*R2-nu2))*
(a*theta*R2)^X2/
(1+a*theta*R2)^(X2+1)*exp(tau*(1/a+theta*R2))*ppois(X2,tau*(1/a+theta*R2)))))

loglike3<-log(colSums(A3*((-nu3*(theta*R3)^X3)/
(-nu3+theta*R3)^(X3+1)*
(1-ppois(X3,tau*(-nu3+theta*R3)))+
exp(-tau*(theta*R3-nu3))*
(a*theta*R3)^X3/
(1+a*theta*R3)^(X3+1)*exp(tau*(1/a+theta*R3))*ppois(X3,tau*(1/a+theta*R3)))))


}

if (M[1]==0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)

loglike1<-log(((theta*R1[1,])^X1[1,])/				
((1+theta*R1[1,])^(X1[1,]+1))*							
(1-ppois(X1[1,],tau*(1+theta*R1[1,])))+  	
exp(-tau*(1+theta*R1[1,]))*
(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp(tau*(1/a+theta*R1[1,]))*ppois(X1[1,],tau*(1/a+theta*R1[1,])))

loglike2<-log(((b*theta*R2[1,])^X2[1,])/				
((1+b*theta*R2[1,])^(X2[1,]+1))*							
(1-ppois(X2[1,],tau*(1/b+theta*R2[1,])))+  	
exp(-tau*(1/b+theta*R2[1,]))*
(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp(tau*(1/a+theta*R2[1,]))*ppois(X2[1,],tau*(1/a+theta*R2[1,])))

loglike3<-log(exp(-tau*theta*R3[1,])*			
(a*theta*R3[1,])^X3[1,]/(1+a*theta*R3[1,])^(X3[1,]+1)*exp(tau*(1/a+theta*R3[1,]))*ppois(X3[1,],tau*(1/a+theta*R3[1,])))

}

-sum(c(loglike1,loglike2,loglike3),na.rm=TRUE)
}


# "IIM1" 

negll.IIM.1<-function(params){

a<-params[1]/params[2]
theta<-params[2]
b<-params[3]/theta
c<-c(1,params[3]/theta)
tau1<-params[4]/theta
tau0<-params[5]/theta+tau1
M<-vector(length=2,mode="numeric")
M[1]<-params[6]
M[2]<-params[7]


if (M[1]>0 & M[2]>0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)


Qt<-matrix(ncol=4,nrow=4)
Qt[,1]<-c(-(1+M[1]),0,M[1],1)
Qt[,2]<-c(0,-(1/b+M[2]),M[2],1/b)
Qt[,3]<-c(M[2]/2,M[1]/2,-(M[1]+M[2])/2,0)
Qt[,4]<-c(0,0,0,0)
X<-eigen(Qt)$vectors
nu<-eigen(Qt)$values[-4]
P.0<-diag(4) 	#boundary conditions for all starting states form an identity matrix
C<-solve(X) #(%*%P.0)
A<--{X[4,-4]*C[-4,]} #minus sign precedes because of differentiation wrt t;



loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A[,1]*(-nu*(R1*theta)^X1/(-nu+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu+theta*R1)*tau1)*ppois(X1,(-nu+theta*R1)*tau1)-
exp(nu*(tau0-tau1)-theta*R1*tau0)*exp((-nu+theta*R1)*tau0)*ppois(X1,(-nu+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A[,1]*exp(nu*(tau0-tau1)))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A[,2]*(-nu*(R2*theta)^X2/(-nu+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu+theta*R2)*tau1)*ppois(X2,(-nu+theta*R2)*tau1)-
exp(nu*(tau0-tau1)-theta*R2*tau0)*exp((-nu+theta*R2)*tau0)*ppois(X2,(-nu+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A[,2]*exp(nu*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A[,3]*(-nu*(R3*theta)^X3/(-nu+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu+theta*R3)*tau1)*ppois(X3,(-nu+theta*R3)*tau1)-
exp(nu*(tau0-tau1)-theta*R3*tau0)*exp((-nu+theta*R3)*tau0)*ppois(X3,(-nu+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A[,3]*exp(nu*(tau0-tau1)))),na.rm=TRUE)
}

if (M[1]==0 & M[2]>0){

R1<-matrix(rep(r1,1),nrow=1,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,1),nrow=1,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)


A1<-1
nu1<--1

A21<-(b*M[2]^2)/((-2 + M[2])*(1-b+b*M[2]))
nu21<--1
A22<-4*b*M[2]/((2-M[2])*(2+b*M[2]))
nu22<--M[2]/2
A23<-(1/b)/(1/b+M[2])+b^2*M[2]^2/((2+b*M[2])*(1-b+b*M[2])*(1/b+M[2]))
nu23<--(1/b+M[2])

A2<-c(A21,A22,A23)
nu2<-c(nu21,nu22,nu23)

A31<-M[2]/(M[2]-2)
nu31<--1
A32<-2/(2-M[2])
nu32<--M[2]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)

loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*A1*exp(nu1*(tau0-tau1))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)

}

if (M[1]>0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,1),nrow=1,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,1),nrow=1,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)

A11<-(b^2*M[1]^2)/((b*M[1]-2)*(b-1+b*M[1]))
nu11<--1/b
A12<-4*M[1]/((2+M[1])*(2-b*M[1]))
nu12<--M[1]/2
A13<-1/(1+M[1])+M[1]^2/((2+M[1])*(b-1+b*M[1])*(1+M[1]))
nu13<--(1+M[1])

A1<-c(A11,A12,A13)
nu1<-c(nu11,nu12,nu13)

A2<-1
nu2<--1/b

A31<-b*M[1]/(b*M[1]-2)
nu31<--1/b
A32<-2/(2-b*M[1])
nu32<--M[1]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)

loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A1*exp(nu1*(tau0-tau1)))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)

}

if (M[1]==0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)

loglike1<-sum(log(
(c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)+
exp(-tau1*(1/c[1]+theta*R1[1,]))*(   (theta*R1[1,])^X1[1,]/(1+theta*R1[1,])^(X1[1,]+1)*
exp(tau1*(1+theta*R1[1,]))*ppois(X1[1,],tau1*(1+theta*R1[1,]))-(c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*
exp(tau1*(1/c[1]+theta*R1[1,]))*ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,]))  )
+
exp(-(tau1/c[1]+tau0-tau1+theta*R1[1,]*tau0))*(   (a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*
exp(tau0*(1/a+theta*R1[1,]))*ppois(X1[1,],tau0*(1/a+theta*R1[1,]))-(theta*R1[1,])^X1[1,]/(1+theta*R1[1,])^(X1[1,]+1)*
exp(tau0*(1+theta*R1[1,]))*ppois(X1[1,],tau0*(1+theta*R1[1,]))  )
   ))


loglike2<-sum(log(
(c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)+
exp(-tau1*(1/c[2]+theta*R2[1,]))*(   (b*theta*R2[1,])^X2[1,]/(1+b*theta*R2[1,])^(X2[1,]+1)*
exp(tau1*(1/b+theta*R2[1,]))*ppois(X2[1,],tau1*(1/b+theta*R2[1,]))-(c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*
exp(tau1*(1/c[2]+theta*R2[1,]))*ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,]))  )
+
exp(-(tau1/c[2]+(tau0-tau1)/b+theta*R2[1,]*tau0))*(   (a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*
exp(tau0*(1/a+theta*R2[1,]))*ppois(X2[1,],tau0*(1/a+theta*R2[1,]))-(b*theta*R2[1,])^X2[1,]/(1+b*theta*R2[1,])^(X2[1,]+1)*
exp(tau0*(1/b+theta*R2[1,]))*ppois(X2[1,],tau0*(1/b+theta*R2[1,]))  )
   ))


loglike3<-sum(log(
exp(-tau0*theta*R3[1,])*(a*theta*R3[1,])^X3[1,]/(1+a*theta*R3[1,])^(X3[1,]+1)*exp(tau0*(1/a+theta*R3[1,]))*ppois(X3[1,],tau0*(1/a+theta*R3[1,]))
))

}


-(loglike1+loglike2+loglike3)
}


# "IIM2" 

negll.IIM.2<-function(params){

a<-params[1]/params[2]
theta<-params[2]
b<-params[3]/theta
c<-c(params[4]/theta,params[5]/theta)
tau1<-params[6]/theta
tau0<-params[7]/theta+tau1
M<-vector(length=2,mode="numeric")
M[1]<-params[8]
M[2]<-params[9]

if (M[1]>0 & M[2]>0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)


Qt<-matrix(ncol=4,nrow=4)
Qt[,1]<-c(-(1+M[1]),0,M[1],1)
Qt[,2]<-c(0,-(1/b+M[2]),M[2],1/b)
Qt[,3]<-c(M[2]/2,M[1]/2,-(M[1]+M[2])/2,0)
Qt[,4]<-c(0,0,0,0)
X<-eigen(Qt)$vectors
nu<-eigen(Qt)$values[-4]
P.0<-diag(4) 	#boundary conditions for all starting states form an identity matrix
C<-solve(X) #(%*%P.0)
A<--{X[4,-4]*C[-4,]} #minus sign precedes because of differentiation wrt t;



loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A[,1]*(-nu*(R1*theta)^X1/(-nu+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu+theta*R1)*tau1)*ppois(X1,(-nu+theta*R1)*tau1)-
exp(nu*(tau0-tau1)-theta*R1*tau0)*exp((-nu+theta*R1)*tau0)*ppois(X1,(-nu+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A[,1]*exp(nu*(tau0-tau1)))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A[,2]*(-nu*(R2*theta)^X2/(-nu+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu+theta*R2)*tau1)*ppois(X2,(-nu+theta*R2)*tau1)-
exp(nu*(tau0-tau1)-theta*R2*tau0)*exp((-nu+theta*R2)*tau0)*ppois(X2,(-nu+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A[,2]*exp(nu*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A[,3]*(-nu*(R3*theta)^X3/(-nu+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu+theta*R3)*tau1)*ppois(X3,(-nu+theta*R3)*tau1)-
exp(nu*(tau0-tau1)-theta*R3*tau0)*exp((-nu+theta*R3)*tau0)*ppois(X3,(-nu+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A[,3]*exp(nu*(tau0-tau1)))),na.rm=TRUE)
}

if (M[1]==0 & M[2]>0){

R1<-matrix(rep(r1,1),nrow=1,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,1),nrow=1,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)


A1<-1
nu1<--1

A21<-(b*M[2]^2)/((-2 + M[2])*(1-b+b*M[2]))
nu21<--1
A22<-4*b*M[2]/((2-M[2])*(2+b*M[2]))
nu22<--M[2]/2
A23<-(1/b)/(1/b+M[2])+b^2*M[2]^2/((2+b*M[2])*(1-b+b*M[2])*(1/b+M[2]))
nu23<--(1/b+M[2])

A2<-c(A21,A22,A23)
nu2<-c(nu21,nu22,nu23)

A31<-M[2]/(M[2]-2)
nu31<--1
A32<-2/(2-M[2])
nu32<--M[2]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)

loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*A1*exp(nu1*(tau0-tau1))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)

}

if (M[1]>0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,1),nrow=1,byrow=TRUE)
R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,1),nrow=1,byrow=TRUE)
X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)

A11<-(b^2*M[1]^2)/((b*M[1]-2)*(b-1+b*M[1]))
nu11<--1/b
A12<-4*M[1]/((2+M[1])*(2-b*M[1]))
nu12<--M[1]/2
A13<-1/(1+M[1])+M[1]^2/((2+M[1])*(b-1+b*M[1])*(1+M[1]))
nu13<--(1+M[1])

A1<-c(A11,A12,A13)
nu1<-c(nu11,nu12,nu13)

A2<-1
nu2<--1/b

A31<-b*M[1]/(b*M[1]-2)
nu31<--1/b
A32<-2/(2-b*M[1])
nu32<--M[1]/2

A3<-c(A31,A32)
nu3<-c(nu31,nu32)

loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A1*exp(nu1*(tau0-tau1)))),na.rm=TRUE)

loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)

loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)

}

if (M[1]==0 & M[2]==0){

R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
R3<-matrix(rep(r3,3),nrow=3,byrow=TRUE)

X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
X3<-matrix(rep(x3,3),nrow=3,byrow=TRUE)

loglike1<-sum(log(
(c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)+
exp(-tau1*(1/c[1]+theta*R1[1,]))*(   (theta*R1[1,])^X1[1,]/(1+theta*R1[1,])^(X1[1,]+1)*
exp(tau1*(1+theta*R1[1,]))*ppois(X1[1,],tau1*(1+theta*R1[1,]))-(c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*
exp(tau1*(1/c[1]+theta*R1[1,]))*ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,]))  )
+
exp(-(tau1/c[1]+tau0-tau1+theta*R1[1,]*tau0))*(   (a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*
exp(tau0*(1/a+theta*R1[1,]))*ppois(X1[1,],tau0*(1/a+theta*R1[1,]))-(theta*R1[1,])^X1[1,]/(1+theta*R1[1,])^(X1[1,]+1)*
exp(tau0*(1+theta*R1[1,]))*ppois(X1[1,],tau0*(1+theta*R1[1,]))  )
   ))


loglike2<-sum(log(
(c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)+
exp(-tau1*(1/c[2]+theta*R2[1,]))*(   (b*theta*R2[1,])^X2[1,]/(1+b*theta*R2[1,])^(X2[1,]+1)*
exp(tau1*(1/b+theta*R2[1,]))*ppois(X2[1,],tau1*(1/b+theta*R2[1,]))-(c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*
exp(tau1*(1/c[2]+theta*R2[1,]))*ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,]))  )
+
exp(-(tau1/c[2]+(tau0-tau1)/b+theta*R2[1,]*tau0))*(   (a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*
exp(tau0*(1/a+theta*R2[1,]))*ppois(X2[1,],tau0*(1/a+theta*R2[1,]))-(b*theta*R2[1,])^X2[1,]/(1+b*theta*R2[1,])^(X2[1,]+1)*
exp(tau0*(1/b+theta*R2[1,]))*ppois(X2[1,],tau0*(1/b+theta*R2[1,]))  )
   ))


loglike3<-sum(log(
exp(-tau0*theta*R3[1,])*(a*theta*R3[1,])^X3[1,]/(1+a*theta*R3[1,])^(X3[1,]+1)*exp(tau0*(1/a+theta*R3[1,]))*ppois(X3[1,],tau0*(1/a+theta*R3[1,]))
))

}


-(loglike1+loglike2+loglike3)
}


# "IIM3"

negll.IIM.3<-function(params){
  
  a<-params[1]/params[2]
  theta<-params[2]
  b<-params[3]/theta
  c<-c(params[4]/theta,params[5]/theta)
  tau1<-params[6]/theta
  tau0<-params[7]/theta+tau1
  M2<-params[8]
  
  
  X1<-matrix(rep(x1,1),nrow=1,byrow=TRUE)
  X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
  X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)
  
  R1<-matrix(rep(r1,1),nrow=1,byrow=TRUE)
  R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
  R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)
  
  A1<-1
  nu1<--1
  
  A21<-(b*M2^2)/((-2 + M2)*(1-b+b*M2))
  nu21<--1
  A22<-4*b*M2/((2-M2)*(2+b*M2))
  nu22<--M2/2
  A23<-(1/b)/(1/b+M2)+b^2*M2^2/((2+b*M2)*(1-b+b*M2)*(1/b+M2))
  nu23<--(1/b+M2)
  
  A2<-c(A21,A22,A23)
  nu2<-c(nu21,nu22,nu23)
  
  A31<-M2/(M2-2)
  nu31<--1
  A32<-2/(2-M2)
  nu32<--M2/2
  
  A3<-c(A31,A32)
  nu3<-c(nu31,nu32)
  
  loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
                      exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
                                                                                               exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
                      exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*A1*exp(nu1*(tau0-tau1))),na.rm=TRUE)
  
  loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
                      exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
                                                                                               exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
                      exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)
  
  loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
                                                                             exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
                      exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)
  
  
  
  -(loglike1+loglike2+loglike3)
}



### OTHER MODELS

# "IM1" model with M1=0 ("IM2")

negll.IM.2<-function(params){
  
  a<-params[1]/params[2]
  theta<-params[2]
  b<-params[3]/theta
  tau<-params[4]/theta
  M2<-params[5]
  
  
  X1<-matrix(rep(x1,1),nrow=1,byrow=TRUE)
  X2<-matrix(rep(x2,3),nrow=3,byrow=TRUE)
  X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)
  
  R1<-matrix(rep(r1,1),nrow=1,byrow=TRUE)
  R2<-matrix(rep(r2,3),nrow=3,byrow=TRUE)
  R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)
  
  A1<-1
  nu1<--1
  
  A21<-(b*M2^2)/((-2 + M2)*(1-b+b*M2))
  nu21<--1
  A22<-4*b*M2/((2-M2)*(2+b*M2))
  nu22<--M2/2
  A23<-(1/b)/(1/b+M2)+b^2*M2^2/((2+b*M2)*(1-b+b*M2)*(1/b+M2))
  nu23<--(1/b+M2)
  
  A2<-c(A21,A22,A23)
  nu2<-c(nu21,nu22,nu23)
  
  A31<-M2/(M2-2)
  nu31<--1
  A32<-2/(2-M2)
  nu32<--M2/2
  
  A3<-c(A31,A32)
  nu3<-c(nu31,nu32)
  
  
  loglike1<-log(t(A1)%*%((-nu1*(theta*R1)^X1)/
                              ((theta*R1-nu1)^(X1+1))*
                              (1-ppois(X1,tau*(-nu1+theta*R1)))+
                              exp(-tau*(theta*R1-nu1))*
                              (a*theta*R1)^X1/
                              (1+a*theta*R1)^(X1+1)*exp(tau*(1/a+theta*R1))*ppois(X1,tau*(1/a+theta*R1))))
  
  loglike2<-log(t(A2)%*%((-nu2*(theta*R2)^X2)/
                              ((theta*R2-nu2)^(X2+1))*
                              (1-ppois(X2,tau*(-nu2+theta*R2)))+
                              exp(-tau*(theta*R2-nu2))*
                              (a*theta*R2)^X2/
                              (1+a*theta*R2)^(X2+1)*exp(tau*(1/a+theta*R2))*ppois(X2,tau*(1/a+theta*R2))))
  
  loglike3<-log(t(A3)%*%((-nu3*(theta*R3)^X3)/
                              ((theta*R3-nu3)^(X3+1))*
                              (1-ppois(X3,tau*(-nu3+theta*R3)))+
                              exp(-tau*(theta*R3-nu3))*
                              (a*theta*R3)^X3/
                              (1+a*theta*R3)^(X3+1)*exp(tau*(1/a+theta*R3))*ppois(X3,tau*(1/a+theta*R3))))
  
  -sum(c(loglike1,loglike2,loglike3),na.rm=TRUE)
}


# "IM1" model with M2=0 ("IM3")

negll.IM.3<-function(params){
  
  a<-params[1]/params[2]
  theta<-params[2]
  b<-params[3]/theta
  tau<-params[4]/theta
  M1<-params[5]
  
  
  X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
  X2<-matrix(rep(x2,1),nrow=1,byrow=TRUE)
  X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)
  
  R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
  R2<-matrix(rep(r2,1),nrow=1,byrow=TRUE)
  R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)
  

  
  A11<-(b^2*M1^2)/((b*M1-2)*(b-1+b*M1))
  nu11<--1/b
  A12<-4*M1/((2+M1)*(2-b*M1))
  nu12<--M1/2
  A13<-1/(1+M1)+M1^2/((2+M1)*(b-1+b*M1)*(1+M1))
  nu13<--(1+M1)
  
  A1<-c(A11,A12,A13)
  nu1<-c(nu11,nu12,nu13)
  
  A2<-1
  nu2<--1/b
  
  A31<-b*M1/(b*M1-2)
  nu31<--1/b
  A32<-2/(2-b*M1)
  nu32<--M1/2
  
  A3<-c(A31,A32)
  nu3<-c(nu31,nu32)
  
  
  
  loglike1<-log(t(A1)%*%((-nu1*(theta*R1)^X1)/
                              ((theta*R1-nu1)^(X1+1))*
                              (1-ppois(X1,tau*(-nu1+theta*R1)))+
                              exp(-tau*(theta*R1-nu1))*
                              (a*theta*R1)^X1/
                              (1+a*theta*R1)^(X1+1)*exp(tau*(1/a+theta*R1))*ppois(X1,tau*(1/a+theta*R1))))
  
  loglike2<-log(t(A2)%*%((-nu2*(theta*R2)^X2)/
                              ((theta*R2-nu2)^(X2+1))*
                              (1-ppois(X2,tau*(-nu2+theta*R2)))+
                              exp(-tau*(theta*R2-nu2))*
                              (a*theta*R2)^X2/
                              (1+a*theta*R2)^(X2+1)*exp(tau*(1/a+theta*R2))*ppois(X2,tau*(1/a+theta*R2))))
  
  loglike3<-log(t(A3)%*%((-nu3*(theta*R3)^X3)/
                              ((theta*R3-nu3)^(X3+1))*
                              (1-ppois(X3,tau*(-nu3+theta*R3)))+
                              exp(-tau*(theta*R3-nu3))*
                              (a*theta*R3)^X3/
                              (1+a*theta*R3)^(X3+1)*exp(tau*(1/a+theta*R3))*ppois(X3,tau*(1/a+theta*R3))))
  
  -sum(c(loglike1,loglike2,loglike3),na.rm=TRUE)
}


# "IIM2" model with M2=0  ("IIM4")

negll.IIM.4<-function(params){
  
  a<-params[1]/params[2]
  theta<-params[2]
  b<-params[3]/theta
  c<-c(params[4]/theta,params[5]/theta)
  tau1<-params[6]/theta
  tau0<-params[7]/theta+tau1
  M1<-params[8]
  
  
  X1<-matrix(rep(x1,3),nrow=3,byrow=TRUE)
  X2<-matrix(rep(x2,1),nrow=1,byrow=TRUE)
  X3<-matrix(rep(x3,2),nrow=2,byrow=TRUE)
  
  R1<-matrix(rep(r1,3),nrow=3,byrow=TRUE)
  R2<-matrix(rep(r2,1),nrow=1,byrow=TRUE)
  R3<-matrix(rep(r3,2),nrow=2,byrow=TRUE)
  
  
  A11<-(b^2*M1^2)/((b*M1-2)*(b-1+b*M1))
  nu11<--1/b
  A12<-4*M1/((2+M1)*(2-b*M1))
  nu12<--M1/2
  A13<-1/(1+M1)+M1^2/((2+M1)*(b-1+b*M1)*(1+M1))
  nu13<--(1+M1)
  
  A1<-c(A11,A12,A13)
  nu1<-c(nu11,nu12,nu13)
  
  A2<-1
  nu2<--1/b
  
  A31<-b*M1/(b*M1-2)
  nu31<--1/b
  A32<-2/(2-b*M1)
  nu32<--M1/2
  
  A3<-c(A31,A32)
  nu3<-c(nu31,nu32)
  
  loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
                      exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
                                                                                               exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
                      exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A1*exp(nu1*(tau0-tau1)))),na.rm=TRUE)
  
  loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
                      exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
                                                                                               exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
                      exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)
  
  loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
                                                                             exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
                      exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)
  
  
  -(loglike1+loglike2+loglike3)
} 


# "IIM2" model with M1=M2=0 ("ISO2")

negll.iso.2<-function(params){
  
  a<-params[1]/params[2]
  theta<-params[2]
  b<-params[3]/theta
  c<-c(params[4]/theta,params[5]/theta)
  tau1<-params[6]/theta
  tau0<-params[7]/theta+tau1
  
  X1<-matrix(x1,nrow=1,byrow=TRUE)
  X2<-matrix(x2,nrow=1,byrow=TRUE)
  X3<-matrix(x3,nrow=1,byrow=TRUE)
  
  R1<-matrix(r1,nrow=1,byrow=TRUE)
  R2<-matrix(r2,nrow=1,byrow=TRUE)
  R3<-matrix(r3,nrow=1,byrow=TRUE)
  
  A1<-1
  nu1<--1
  
  A2<-1
  nu2<--1/b
  
  A3<-1
  nu3<-0
  
  loglike1<-sum(log((c[1]*theta*R1[1,])^X1[1,]/(1+c[1]*theta*R1[1,])^(X1[1,]+1)*(1-ppois(X1[1,],tau1*(1/c[1]+theta*R1[1,])))+
                      exp(-tau1/c[1])*colSums(A1*(-nu1*(R1*theta)^X1/(-nu1+theta*R1)^(X1+1)*(exp(-theta*R1*tau1)*exp((-nu1+theta*R1)*tau1)*ppois(X1,(-nu1+theta*R1)*tau1)-
                                                                                               exp(nu1*(tau0-tau1)-theta*R1*tau0)*exp((-nu1+theta*R1)*tau0)*ppois(X1,(-nu1+theta*R1)*tau0))))+
                      exp(-tau1/c[1]-theta*R1[1,]*tau0)*(a*theta*R1[1,])^X1[1,]/(1+a*theta*R1[1,])^(X1[1,]+1)*exp((1/a+theta*R1[1,])*tau0)*ppois(X1[1,],(1/a+theta*R1[1,])*tau0)*sum(A1*exp(nu1*(tau0-tau1)))),na.rm=TRUE)
  
  loglike2<-sum(log((c[2]*theta*R2[1,])^X2[1,]/(1+c[2]*theta*R2[1,])^(X2[1,]+1)*(1-ppois(X2[1,],tau1*(1/c[2]+theta*R2[1,])))+
                      exp(-tau1/c[2])*colSums(A2*(-nu2*(R2*theta)^X2/(-nu2+theta*R2)^(X2+1)*(exp(-theta*R2*tau1)*exp((-nu2+theta*R2)*tau1)*ppois(X2,(-nu2+theta*R2)*tau1)-
                                                                                               exp(nu2*(tau0-tau1)-theta*R2*tau0)*exp((-nu2+theta*R2)*tau0)*ppois(X2,(-nu2+theta*R2)*tau0))))+
                      exp(-tau1/c[2]-theta*R2[1,]*tau0)*(a*theta*R2[1,])^X2[1,]/(1+a*theta*R2[1,])^(X2[1,]+1)*exp((1/a+theta*R2[1,])*tau0)*ppois(X2[1,],(1/a+theta*R2[1,])*tau0)*sum(A2*exp(nu2*(tau0-tau1)))),na.rm=TRUE)
  
  loglike3<-sum(log(colSums(A3*(-nu3*(R3*theta)^X3/(-nu3+theta*R3)^(X3+1)*(exp(-theta*R3*tau1)*exp((-nu3+theta*R3)*tau1)*ppois(X3,(-nu3+theta*R3)*tau1)-
                                                                             exp(nu3*(tau0-tau1)-theta*R3*tau0)*exp((-nu3+theta*R3)*tau0)*ppois(X3,(-nu3+theta*R3)*tau0))))+
                      exp(-R3[1,]*theta*tau0)*(a*R3[1,]*theta)^X3[1,]/(1+a*R3[1,]*theta)^(X3[1,]+1)*exp((1/a+theta*R3[1,])*tau0)*ppois(X3[1,],(1/a+theta*R3[1,])*tau0)*sum(A3*exp(nu3*(tau0-tau1)))),na.rm=TRUE)
  
  
  -(loglike1+loglike2+loglike3)
}



==> anc/model_fitting.R <==
### MAXIMUM-LIKELIHOOD POINT ESTIMATION AND WALD CONFIDENCE INTERVALS 
### FOR THE MODELS IN THE PAPER "EFFICIENT MAXIMUM-LIKELIHOOD INFERENCE
### FOR THE ISOLATION-WITH-INITIAL-MIGRATION MODEL WITH 
### POTENTIALLY ASYMMETRIC GENE FLOW" (Rui J Costa / Hilde Wilkinson-Herbots)


### The code below is divided into several sections, each corresponding to
### a different model. Running the code for a given model will create:
### 1) The list "par.[model]" of maximum-likelihood estimates;
### 2) The list "se.[model]" of Wald standard errors.

### Before you run the code below, you need:
### -- to install and load the packages 'numDeriv' (contains the function 
### 'hessian') and 'stats' (contains the function 'nlminb').
### -- to load the likelihood functions given in the file 'likelihood_func';
### -- to create vectors 'x1', 'x2' and 'x3' containing the number of 
### nucleotide differences between one pair of sequences at each of a large
### number of independent loci ('x1' for pairs of sequences from species 1, 
### 'x2' for pairs of sequences from species 2, and 'x3' for pairs consisting
### of one sequence from each species)";
### -- to create vectors 'r1', 'r2' and 'r3' with the relative mutation rates 
### of the loci in 'x1', 'x2' and 'x3' respectively.

### NOTES
### 1) The estimates are meaningful only if 'nlminb'
### returns "relative convergence" or "absolute convergence". If not,
### other initial values should be tried.
### 2) Our code to compute the Wald standard errors will not work for a given 
### model if one or more parameters are estimated to be zero. An alternative
### approach in such cases is to reduce the model by fixing at zero the 
### parameter(s) which have been estimated to be zero, and to compute the Wald
### standard errors for the parameters of the reduced model. For example, if 
### fitting the "IM1" model gives a zero estimate of M1 and a strictly positive
### estimate of M2, we can fit the "IM2" model instead - this will give the same
### estimate of M2 whilst M1 is fixed at zero, so the Wald standard errors can 
### easily be computed for this reduced model. Moreover, as the data will have 
### the same likelihood under both models and the reduced model has fewer 
### parameters, the latter model is preferable.


##### MODELS IN FIGURE 4 OF THE PAPER

### "ISO" 

fit.iso.1<-nlminb(rep(1.5,4),negll.iso.1,lower=0.000001)
par.iso.1<-list(theta_a=fit.iso.1$par[1],theta=fit.iso.1$par[2],theta_b=fit.iso.1$par[3],
V=fit.iso.1$par[4])

hessian.iso.1<-hessian(negll.iso.1,fit.iso.1$par)
se.iso.1<-sqrt(diag(solve(hessian.iso.1)))
se.iso.1<-list(theta_a=se.iso.1[1],theta=se.iso.1[2],theta_b=se.iso.1[3],V=se.iso.1[4])

# Typing 'par.iso.1' will return the ML estimates of (theta_a, theta, theta_b, V); 
# typing 'se.iso.1' will show the corresponding Wald standard errors.


### "IM1" 

fit.IM.1<-nlminb(rep(1.4,6),negll.IM.1,
lower=c(0.000001,0.000001,0.000001,0.000001,0,0))
par.IM.1<-list(theta_a=fit.IM.1$par[1],theta=fit.IM.1$par[2],theta_b=fit.IM.1$par[3],
V=fit.IM.1$par[4],M1=fit.IM.1$par[5],M2=fit.IM.1$par[6])

hessian.IM.1<-hessian(negll.IM.1,fit.IM.1$par)
se.IM.1<-sqrt(diag(solve(hessian.IM.1)))
se.IM.1<-list(theta_a=se.IM.1[1],theta=se.IM.1[2],theta_b=se.IM.1[3],
V=se.IM.1[4],M1=se.IM.1[5],M2=se.IM.1[6])

# Typing 'par.IM.1' will return the ML estimates of (theta_a, theta, theta_b, V, M1, M2); 
# typing 'se.IM.1' will show the corresponding Wald standard errors.


### "IIM1"

fit.IIM.1<-nlminb(rep(1.4,7),negll.IIM.1,
lower=c(0.000001,0.000001,0.000001,0.000001,0.000001,0,0))
par.IIM.1<-list(theta_a=fit.IIM.1$par[1],theta=fit.IIM.1$par[2],theta_b=fit.IIM.1$par[3],
T1=fit.IIM.1$par[4],V=fit.IIM.1$par[5],M1=fit.IIM.1$par[6],M2=fit.IIM.1$par[7])

hessian.IIM.1<-hessian(negll.IIM.1,fit.IIM.1$par)
se.IIM.1<-sqrt(diag(solve(hessian.IIM.1)))
se.IIM.1<-list(theta_a=se.IIM.1[1],theta=se.IIM.1[2],theta_b=se.IIM.1[3],
T1=se.IIM.1[4],V=se.IIM.1[5],M1=se.IIM.1[6],M2=se.IIM.1[7])

# Typing 'par.IIM.1' will return the ML estimates of (theta_a, theta, theta_b, T1, V, M1, M2); 
# typing 'se.IIM.1' will show the corresponding Wald standard errors.


### "IIM2" 

fit.IIM.2<-nlminb(rep(1.4,9),negll.IIM.2,
lower=c(0.000001,0.000001,0.000001,0.000001,0.000001,0.000001,0.000001,0,0))
par.IIM.2<-list(theta_a=fit.IIM.2$par[1],theta=fit.IIM.2$par[2],theta_b=fit.IIM.2$par[3],
theta_c1=fit.IIM.2$par[4],theta_c2=fit.IIM.2$par[5],T1=fit.IIM.2$par[6],V=fit.IIM.2$par[7],
M1=fit.IIM.2$par[8],M2=fit.IIM.2$par[9])

hessian.IIM.2<-hessian(negll.IIM.2,fit.IIM.2$par)
se.IIM.2<-sqrt(diag(solve(hessian.IIM.2)))
se.IIM.2<-list(theta_a=se.IIM.2[1],theta=se.IIM.2[2],theta_b=se.IIM.2[3],
theta_c1=se.IIM.2[4],theta_c2=se.IIM.2[5],T1=se.IIM.2[6],V=se.IIM.2[7],
M1=se.IIM.2[8],M2=se.IIM.2[9])

# Typing 'par.IIM.2' will return the ML estimates of (theta_a, theta, theta_b, theta_c1, 
# theta_c2, T1, V, M1, M2); 
# typing 'se.IIM.2' will show the corresponding Wald standard errors.


### "IIM3" 

fit.IIM.3<-nlminb(rep(1.4,8),negll.IIM.3,lower=c(0.000001,0.000001,
0.000001,0.000001,0.000001,0.000001,0.000001,0))
par.IIM.3<-list(theta_a=fit.IIM.3$par[1],theta=fit.IIM.3$par[2],theta_b=fit.IIM.3$par[3],
theta_c1=fit.IIM.3$par[4],theta_c2=fit.IIM.3$par[5],T1=fit.IIM.3$par[6],V=fit.IIM.3$par[7],
M2=fit.IIM.3$par[8])

hessian.IIM.3<-hessian(negll.IIM.3,fit.IIM.3$par)
se.IIM.3<-sqrt(diag(solve(hessian.IIM.3)))
se.IIM.3<-list(theta_a=se.IIM.3[1],theta=se.IIM.3[2],theta_b=se.IIM.3[3],
theta_c1=se.IIM.3[4],theta_c2=se.IIM.3[5],T1=se.IIM.3[6],V=se.IIM.3[7],
M2=se.IIM.3[8])

# Typing 'par.IIM.3' will return the ML estimates of (theta_a, theta, theta_b, theta_c1, 
# theta_c2, T1, V, M2); 
# typing 'se.IIM.3' will show the corresponding Wald standard errors.



##### OTHER MODELS


### "IM1" model with M1=0 ("IM2")

fit.IM.2<-nlminb(rep(1.4,5),negll.IM.2,
lower=c(0.000001,0.000001,0.000001,0.000001,0))
par.IM.2<-list(theta_a=fit.IM.2$par[1],theta=fit.IM.2$par[2],theta_b=fit.IM.2$par[3],
V=fit.IM.2$par[4],M2=fit.IM.2$par[5])

hessian.IM.2<-hessian(negll.IM.2,fit.IM.2$par)
se.IM.2<-sqrt(diag(solve(hessian.IM.2)))
se.IM.2<-list(theta_a=se.IM.2[1],theta=se.IM.2[2],theta_b=se.IM.2[3],
V=se.IM.2[4],M2=se.IM.2[5])

# Typing 'par.IM.2' will return the ML estimates of (theta_a, theta, theta_b, V, M2); 
# typing 'se.IM.2' will show the corresponding Wald standard errors.


### "IM1" model with M2=0 ("IM3")

fit.IM.3<-nlminb(rep(1.4,5),negll.IM.3,
lower=c(0.000001,0.000001,0.000001,0.000001,0))
par.IM.3<-list(theta_a=fit.IM.3$par[1],theta=fit.IM.3$par[2],theta_b=fit.IM.3$par[3],
V=fit.IM.3$par[4],M1=fit.IM.3$par[5])

hessian.IM.3<-hessian(negll.IM.3,fit.IM.3$par)
se.IM.3<-sqrt(diag(solve(hessian.IM.3)))
se.IM.3<-list(theta_a=se.IM.3[1],theta=se.IM.3[2],theta_b=se.IM.3[3],
V=se.IM.3[4],M1=se.IM.3[5])

# Typing 'par.IM.3' will return the ML estimates of (theta_a, theta, theta_b, V, M1); 
# typing 'se.IM.3' will show the corresponding Wald standard errors.


### "IIM2" model with M2=0 ("IIM4")

fit.IIM.4<-nlminb(rep(1.4,8),negll.IIM.4,
lower=c(0.000001,0.000001,0.000001,0.000001,0.000001,0.000001,0.000001,0))
par.IIM.4<-list(theta_a=fit.IIM.4$par[1],theta=fit.IIM.4$par[2],theta_b=fit.IIM.4$par[3],
theta_c1=fit.IIM.4$par[4],theta_c2=fit.IIM.4$par[5],T1=fit.IIM.4$par[6],V=fit.IIM.4$par[7],
M1=fit.IIM.4$par[8])

hessian.IIM.4<-hessian(negll.IIM.4,fit.IIM.4$par)
se.IIM.4<-sqrt(diag(solve(hessian.IIM.4)))
se.IIM.4<-list(theta_a=se.IIM.4[1],theta=se.IIM.4[2],theta_b=se.IIM.4[3],
theta_c1=se.IIM.4[4],theta_c2=se.IIM.4[5],T1=se.IIM.4[6],V=se.IIM.4[7],
M1=se.IIM.4[8])

# Typing 'par.IIM.4' will return the ML estimates of (theta_a, theta, theta_b, theta_c1, 
# theta_c2, T1, V, M1); 
# typing 'se.IIM.4' will show the corresponding Wald standard errors.


### "IIM2" model with M1=M2=0  ("ISO2")

fit.iso.2<-nlminb(rep(1.4,7),negll.iso.2,lower=0.000001)
par.iso.2<-list(theta_a=fit.iso.2$par[1],theta=fit.iso.2$par[2],theta_b=fit.iso.2$par[3],
theta_c1=fit.iso.2$par[4],theta_c2=fit.iso.2$par[5],T1=fit.iso.2$par[6],V=fit.iso.2$par[7])

hessian.iso.2<-hessian(negll.iso.2,fit.iso.2$par)
se.iso.2<-sqrt(diag(solve(hessian.iso.2)))
se.iso.2<-list(theta_a=se.iso.2[1],theta=se.iso.2[2],theta_b=se.iso.2[3],
theta_c1=se.iso.2[4],theta_c2=se.iso.2[5],T1=se.iso.2[6],V=se.iso.2[7])

# Typing 'par.ISO.2' will return the ML estimates of (theta_a, theta, theta_b, theta_c1, 
# theta_c2, T1, V); 
# typing 'se.ISO.2' will show the corresponding Wald standard errors.



==> anc/readme.txt <==
README

The files model_fitting.R and likelihood_func.R contain the
R code to fit the models in the paper "Efficient Maximum-Likelihood 
Inference For The Isolation-With-Initial-Migration Model With
Potentially Asymmetric Gene Flow" (authors: Rui J Costa / Hilde Wilkinson-Herbots).
See the file model_fitting.R for instructions.
